A BRITE view on delta Scuti and gamma Doradus stars

BRITE-Constellation has obtained data for a few delta Scuti and gamma Doradus type stars. A short overview of the pulsational content found in five stars - beta Cassiopeiae, epsilon Cephei, M Velorum, beta Pictoris and QW Puppis - is given and the potential of BRITE-Constellation observations of delta Scuti and gamma Doradus pulsators is discussed.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


